Average Consensus over Directed Networks in Open Multi-Agent Systems with Acknowledgement Feedback

In this paper, we address the distributed average consensus problem over directed networks in open multi-agent systems (OMAS), where the stability of the network is disrupted by frequent agent arrivals and departures, leading to a time-varying average consensus target. To tackle this challenge, we introduce a novel ratio consensus algorithm (OPENRC) based on acknowledgement feedback, designed to be robust to agent arrivals and departures, as well as to unbalanced directed network topologies. We demonstrate that when all active agents execute the OPENRC algorithm, the sum of their state variables remains constant during quiescent epochs when the network remains unchanged. By assuming eventual convergence during such quiescent periods following persistent variations in system composition and size, we prove the convergence of the OPENRC algorithm using column-stochasticity and mass-preservation properties. Finally, we apply and evaluate our proposed algorithm in a simulated environment, where agents are departing from and arriving in the network to highlight its resilience against changes in the network size and topology.

==> simulations/main_orc_small.m <==
%% Ratio Consensus over Directed Networks
close all
clear all
clc

%% Simulation and Network parameters
itrMax = 50;
rng(25);

% 1 - departure, 2 - arrival, 3 - no change
networkState(1:itrMax) = 3*(ones(1,itrMax));
activationProfile(1:itrMax) = zeros(1,itrMax);
% At k=20 agent 3 departs
networkState(10) = 1;
activationProfile(10) = 2;
networkState(30) = 2;
activationProfile(30) = 2;

%% Network graph construction and initialization
%nMax = 150;
nMax = 5;
activeLinkProbability = 0.4; % probability that a link in the digraph is available
%G0 = gen_adjacency(nMax,activeLinkProbability); % generates an adjacency matrix of nMax nodes (superset) - keep connectivity high to ensure strong connectivity even if nodes are departing
%n = 100; % initial number of active nodes
G0 = [1 0 1 1 0;
      1 1 0 1 0;
      1 1 1 1 1;
      0 1 0 1 1;
      0 1 1 0 1];
n = 4;

x0 = [1;20;3;8];
%x0 = gen_workload(workload_min, workload_max, n);
y0 = ones(n,1);
x0tilde = x0;
y0tilde = y0;
x = x0;
y = y0;
x0 = [x0; zeros(nMax-n,1)];
y0 = [y0; zeros(nMax-n,1)];
active = y0' == 1;
inactive = y0' ~= 1;
inactiveAggr = y0' ~= 1;
R = [1:n];
nk = n;

%% Log variables
log.n = zeros(1,itrMax);
log.x = zeros(nMax,itrMax);
log.y = zeros(nMax,itrMax);
log.z = zeros(nMax,itrMax);
log.error = zeros(1,itrMax);
log.itr = zeros(1,itrMax);
log.agentsTriggers = zeros(1,itrMax);
log.D = max(max(distances(digraph(G0(active,active)))));
log.strConn = zeros(1,itrMax);

log.x(:,1) = x0;
log.y(:,1) = y0;
log.z(1:n,1) = x0(1:n)./y0(1:n);
log.n(1) = n;
log.average(1) = sum(x)/n;
log.itr(1) = 0;
log.agentsTriggers(1) = 0;
log.error(1) = norm(log.z(active,1) - mean(x0(active))*ones(nk,1),2);

%% Iterative algorithm
for k=1:itrMax 
    flag = 0; % remains unchanged if no departures/arrivals
    rho = zeros(n,n);
    departing = false(1,nMax);

    if networkState(k) == 1 && length(R) > 2 && k>1
        flag = -1; % departure

        depIndex = (activationProfile(k)); %R(randi(length(R)));
        R(R==depIndex) = [];
        nk = length(R);
        active(depIndex) = 0;
        inactive(depIndex) = 1;
        inactiveAggr(depIndex) = 0;
        departing(depIndex) = boolean(1);

        Ctilde = G0(:,departing)./(sum(G0(active,departing),1));
        xdelta = Ctilde*(x0(departing)-log.x(departing,k));
        ydelta = Ctilde*(y0(departing)-log.y(departing,k));
    end

    isArrivingInactive = 0;
    if networkState(k) == 2 && k>1
        flag = 1; % arrival
        arrIndex = activationProfile(k);
        R = [R arrIndex];
        nk = length(R);
        active(arrIndex) = boolean(1);
        inactive(arrIndex) = boolean(0);
        inactiveAggr(arrIndex) = boolean(0);
        
        xdelta = zeros(nMax,1);
        ydelta = zeros(nMax,1);

        x0(arrIndex) = 2;
        y0(arrIndex) = 1;

        log.x(arrIndex,k) = x0(arrIndex);
        log.y(arrIndex,k) = 1;
    end

    if flag == 0
        xdelta = zeros(nMax,1);
        ydelta = zeros(nMax,1);
    end

    C = G0(active,active);
    Ck = C;
    C = C./(sum(C,1));
    x(active) = C*log.x(active,k) - xdelta(active); 
    y(active) = C*log.y(active,k) - ydelta(active);
    z(active) = x(active)./y(active);


    % Check strong connectivity and diameter of G(k)
    Gk = digraph(Ck);
    bins = conncomp(Gk, 'Type', 'strong');
    if all(bins == 1)
        isStronglyConnected = 1;
    else
        isStronglyConnected = 0;
    end
    %plot(Gk);
    D = max(max(distances(Gk)));
    
    % Store variables
    log.x(active,k+1) = x(active);
    sum(log.x(active,k+1))
    log.y(active,k+1) = y(active);
    log.z(active,k+1) = z(active);
    log.agentsTriggers(k+1) = flag;
    log.error(k+1) = norm(log.z(active,k+1) - mean(x0(active))*ones(nk,1),2);
    log.average(k+1) = mean(x0(active));
    log.n(k+1) = nk;
    log.itr(k+1) = k;
    log.D(k+1) = D;
    log.strConn(k+1) = isStronglyConnected;
end

% just for plotting the last iteration
log.n(k+1) = nk;
log.D(k+1) = D;
log.strConn(k+1) = isStronglyConnected;
log.agentsTriggers(k+1) = 0;

%% Plotting the results
figure(1)
subplot(6,1,1)
semilogy(0:itrMax,log.error,LineWidth=1.5);
grid on;
subplot(6,1,2)
hold on; box on;
scatter(0:itrMax,log.agentsTriggers,"filled",LineWidth=0.1);
grid on;
subplot(6,1,3)
hold on; box on;
stairs(0:itrMax,log.n,LineWidth=1.5);
grid on;
subplot(6,1,4)
hold on; box on;
plot(0:itrMax,log.z(:,:),LineWidth=1.5)
grid on;
hold on; box on;
plot(0:itrMax,log.average,LineStyle="--",LineWidth=1.5,Color="black")
subplot(6,1,5)
hold on; box on;
stairs(0:itrMax,log.D,LineWidth=1.5);
grid on;
subplot(6,1,6)
hold on; box on;
scatter(0:itrMax,log.strConn,"filled",LineWidth=0.1);
grid on;

results = array2table([log.itr' log.agentsTriggers' log.n' log.average' log.error' log.D' log.strConn' log.z']);
results.Properties.VariableNames(1:7) = {'k','networktrigger','networksize', 'average', 'error', 'diameter', 'strconnected'};
for i=1:nMax
    header = append('ratio',int2str(i));
    results.Properties.VariableNames(7+i) = {header};
end
writetable(results,'results_small_profile.csv')

